COCOA: Cross Modality Contrastive Learning for Sensor Data

Self-Supervised Learning (SSL) is a new paradigm for learning discriminative representations without labelled data and has reached comparable or even state-of-the-art results in comparison to supervised counterparts. Contrastive Learning (CL) is one of the most well-known approaches in SSL that attempts to learn general, informative representations of data. CL methods have been mostly developed for applications in computer vision and natural language processing where only a single sensor modality is used. A majority of pervasive computing applications, however, exploit data from a range of different sensor modalities. While existing CL methods are limited to learning from one or two data sources, we propose COCOA (Cross mOdality COntrastive leArning), a self-supervised model that employs a novel objective function to learn quality representations from multisensor data by computing the cross-correlation between different data modalities and minimizing the similarity between irrelevant instances. We evaluate the effectiveness of COCOA against eight recently introduced state-of-the-art self-supervised models, and two supervised baselines across five public datasets. We show that COCOA achieves superior classification performance to all other approaches. Also, COCOA is far more label-efficient than the other baselines including the fully supervised model using only one-tenth of available labelled data.

==> code/loss.py <==
def loss(ytrue, ypred):
    batch_size, dim_size = ypred.shape[1], ypred.shape[0]
    # Positive Pairs
    pos_error=[]
    for i in range(batch_size):
        sim = tf.exp(tf.linalg.matmul(ypred[:,i,:], ypred[:,i,:], transpose_b=True)/self.temperature)
        tri_mask = np.ones(dim_size ** 2, dtype=np.bool).reshape(dim_size, dim_size)
        tri_mask[np.diag_indices(dim_size)] = False
        off_diag_sim = tf.reshape(tf.boolean_mask(sim, tri_mask), [dim_size, dim_size - 1])
        pos_error.append(tf.reduce_sum(off_diag_sim))
    # Negative pairs
    neg_error = 0
    for i in range(dim_size):
        sim = tf.cast(tf.linalg.matmul(ypred[i], ypred[i], transpose_b=True), dtype=tf.dtypes.float32)
        sim = tf.exp(sim/self.temperature)
        tri_mask = np.ones(batch_size ** 2, dtype=np.bool).reshape(batch_size, batch_size)
        tri_mask[np.diag_indices(batch_size)] = False
        off_diag_sim = tf.reshape(tf.boolean_mask(sim, tri_mask), [batch_size, batch_size - 1])
        neg_error += (tf.reduce_mean(off_diag_sim, axis=-1))
    logits = tf.divide(pos_error, pos_error+neg_error)
    lbl = np.ones(batch_size)
    error = self.criterion(y_pred=logits, y_true=lbl)
    return error
